Enhancing Performance Monitoring in C/C++ Programs with EDPM: A Domain-Specific Language for Performance Monitoring

The utilization of performance monitoring probes is a valuable tool for programmers to gather performance data. However, the manual insertion of these probes can result in an increase in code size, code obfuscation, and an added burden of learning different APIs associated with performance monitoring tools. To mitigate these issues, EDPM, an embedded domain-specific language, was developed to provide a higher level of abstraction for annotating regions of code that require instrumentation in C and C++ programs. This paper presents the design and implementation of EDPM and compares it to the well-known tool PAPI, in terms of required lines of code, flexibility in configuring regions, and performance overhead. The results of this study demonstrate that EDPM is a low-resolution profiling tool that offers a reduction in required lines of code and enables programmers to express various configurations of regions. Furthermore, the design of EDPM is such that its pragmas are ignored by the standard compiler, allowing for seamless integration into existing software processes without disrupting build systems or increasing the size of the executable. Additionally, the design of the EDPM pre-compiler allows for the extension of available performance counters while maintaining a high level of abstraction for programmers. Therefore, EDPM offers a promising solution to simplify and optimize performance monitoring in C and C++ programs.

==> matmul.c <==
void matmul(int* A, int* B, int* C){...}
int main() {
  #pragma edpm init
  int* A = malloc(N * N * sizeof(int));
  ...
  #pragma edpm start for-iterated = { branch }
  for (int i = 0; i < ITERATIONS; i++) {
    #pragma edpm start multiply-iterated = { memory, cache(l2-stores) }
    matmul(A, B, C);
    #pragma edpm stop multiply-iterated
  }
  #pragma edpm stop for-iterated
  #pragma edpm deinit
  return 0;
}

